Securing Reconfigurable Intelligent Surface-Aided Cell-Free Networks

In this paper, we investigate the physical layer security in the reconfigurable intelligent surface (RIS)-aided cell-free networks. A maximum weighted sum secrecy rate problem is formulated by jointly optimizing the active beamforming (BF) at the base stations and passive BF at the RISs. To handle this non-trivial problem, we adopt the alternating optimization to decouple the original problem into two sub-ones, which are solved using the semidefinite relaxation and continuous convex approximation theory. To decrease the complexity for obtaining overall channel state information (CSI), we extend the proposed framework to the case that only requires part of the RIS' CSI. This is achieved via deliberately discarding the RIS that has a small contribution to the user's secrecy rate. Based on this, we formulate a mixed integer non-linear programming problem, and the linear conic relaxation is used to obtained the solutions. Finally, the simulation results show that the proposed schemes can obtain a higher secrecy rate than the existing ones.

==> Untitled.m <==
t_ST_05_1 =  [2.8206;2.5360;2.2145;1.8497;1.4260;1.0441;0.7746];
t_NST_05_1 =[3.38061174045404;3.09595127117238;2.77454017816143;2.40965435732838;1.98595528069890;1.60407243193064;1.33460290088196];
t_ST_01_1 = [2.883479648859579;2.85103891722757;2.53312384067261;2.16805334903300;1.79666423942914;1.39883594612354;1.11694570147982];
t_NST_01_1 = [3.45402282691603;3.40766176147074;3.08236417684226;2.71810187355918;2.29825277641718;1.90644571624907;1.62396748099940];
t_ST_05_0=  [0.381694752453875;0.352956996806207;0.329446076622960;0.307822676230378;0.286753207557850;0.266418226518222;0.24];
t_NST_05_0=[0.663860280534872;0.633382703124543;0.605558770921910;0.579016767960883;0.553522661076406;0.529402541730732;0.509582818307153];
t_ST_01_0=[1.41477045500964;1.41316351776282;1.41504722867949;1.41385061683859802;0.64716999016867;0.330791151704784;0.30];
t_NST_01_0 =[1.58562713699433;1.58712952640286;1.59143852733960;1.58877550909736;1.10092293401405;0.870375363502534;0.823547421672941];

h1_para_group=[-400:50:-100];
figure;

plot(h1_para_group,t_NST_05_1,'m-s',h1_para_group,t_ST_05_1,'m--s');hold on
plot(h1_para_group,t_NST_01_1,'r-^',h1_para_group,t_ST_01_1,'r--^');hold on

plot(h1_para_group,t_NST_05_0,'b-o',h1_para_group,t_ST_05_0,'b--o');hold on
plot(h1_para_group,t_NST_01_0,'k->',h1_para_group,t_ST_01_0,'k-->');

grid on
legend('NST(\theta1=0.5,\tau=0.01)','ST(\theta1=0.5,\tau=0.01)','NST(\theta1=0.1,\tau=0.01)','ST(\theta1=0.1,\tau=0.01)','NST(\theta1=0.5,\tau=0)','ST(\theta1=0.5,\tau=0)','NST(\theta1=0.1,\tau=0)','ST(\theta1=0.1,\tau=0)')
xlabel('Transmission abscissa of the BS 1 (m)','FontSize',12)
ylabel('Transmission delay (s)','FontSize',12)
